The shape of dark matter subhalos in the Aquarius simulations

We analyze the Aquarius simulations to characterize the shape of dark matter halos with peak circular velocity in the range 8<Vmax<200 km/s, and perform a convergence study using the various Aquarius resolution levels. For the converged objects, we determine the principal axis (a<b<c) of the normalized inertia tensor as a function of radius. We find that the triaxiality of field halos is an increasing function of halo mass, so that the smallest halos in our sample are ~40-50% rounder than Milky Way-like objects at the radius where the circular velocity peaks, rmax. We find that the distribution of subhalo axis ratios is consistent with that of field halos of comparable Vmax. Inner and outer contours within each object are well aligned, with the major axis preferentially pointing in the radial direction for subhalos closest to the center of their host halo. We also analyze the dynamical structure of subhalos likely to host luminous satellites comparable to the classical dwarf spheroidals in the Local Group. These halos have axis ratios that increase with radius, and which are mildly triaxial with <b/a>~0.75 and <c/a>~0.60 at r~1 kpc. Their velocity ellipsoid become strongly tangentially biased in the outskirts as a consequence of tidal stripping.

==> figs/update.sh <==
# This script updates the figures used in the paper

#!/bin/bash

#echo 'Copying source figures'
#cp -rv ../../../gpl/pdf .
#cp -rv ../../../gpl/jpg .
#echo 'Success'

rm -rf *pdf
echo 'Copying source figures'
fgrep includegraphics ../*tex | sed 's/.*{\([^]]*\)}.*/\1/g' > copy
while read INPUTROW ; do
    set $INPUTROW
    cp -v ../../../gpl/pdf/$1.pdf .
done < copy
rm copy
echo 'Success'


